Designing Benchmarks for Knowledge Work

Agent benchmarks have attracted substantial attention; yet, benchmarks for AI agents performing knowledge work are still mostly described only by their tasks, environments, and metrics. Starting from the definition of knowledge work, this paper derives four other design choices that often remain implicit. Three research threads on how knowledge work is organized each yield one choice: studies of professions, situated action, and boundary objects and coordination, while validity theory provides the fourth. Following this reasoning, we propose a benchmark representation centered on the work being performed. Based on this representation, we propose reporting practices for four largely missing fields: represented activity, tested setting, required work product, and evaluated result. Benchmarks designed in disparate ways thereby share a common description and can be compared side by side. To support the reporting of work activities, we cluster O*NET task statements into 18 shared work activities through unsupervised learning paired with human review. We then use this representation to analyze cases from three popular knowledge work benchmarks: GDPval, OfficeQA Pro, and APEX-SWE. Across all three benchmarks, the scope covered by the evaluated result is narrower than that of the required work product. We audited the tests of all 25 public APEX-SWE Integration tasks, independently coded by two authors. We found from the test code that in 13 of these tasks, a deliverable can alter established content from the source data and still pass all tests. We synthesize these four fields into a one-page record, accompanied by a worked example and a fillable template.

==> anc/README.md <==
# Supplementary material

Ancillary files for Designing Benchmarks for Knowledge Work (arXiv:2605.23262)

## four_field_record/
- `four_field_record.pdf`: the four-field record on one page (Figure 1), with the 18 work activities.
- `four_field_record_template.md`: a fillable template, followed by the records filled for the three cases in Table 3 (APEX-SWE, GDPval, OfficeQA Pro).

## apex_swe_audit/
- `audit_adjudicated.csv`: the adjudicated coding of the public tests of all 25 APEX-SWE Integration tasks (Section 4, Appendix C). One row per task: the primary deliverable, the source of its content, the level (full, partial, none), what the tests check, the source-determined content they leave unchecked, other unchecked behavior, and notes.
- Levels: *full* if every source-determined element of the deliverable is validated against its source; *partial* if some are checked and others are not; *none* if the tests check only source-independent properties (existence, execution, destination path, schema, valid ranges, or consistency between outputs of the same script).

## apex_swe_counterexample/
- The released tests for 1-aws-s3-snapshots run against the reference solution and three altered scripts, plus the one added assertion (Section 4). See the README in the folder; `run_with_moto.sh` reproduces the result.

## coding/
- `round2_coding_workbook.xlsx`: the second-round coding protocol and the third coder's independent coding. Part A codes the four fields for the three cases (Section 4); Part B codes the tests of the 25 APEX-SWE Integration tasks and matches `audit_adjudicated.csv` on all 25 levels. OfficeQA Pro materials are not redistributed because the dataset is gated.

## vocabulary/
- `activity_inventory_18.csv`: the 18 work activities, with reporting-corpus counts (12,464 task statements), definitions, inputs, outputs, and contrasts with neighboring activities (Table 2).
- `validation_summary.csv`: the four validation checks reported in Table A.1.

The full O*NET task-to-activity assignment file will be released with the published version.


==> anc/apex_swe_audit/audit_adjudicated.csv <==
task,primary_deliverable,source_of_content,level,checked_by_tests,unchecked_source_determined_content,secondary_unchecked,notes
1-aws-s3-snapshots,S3 object snapshots/{date}/users.csv,provided users.csv (8 records),partial,"script runs; bucket exists; object at dated key; header contains id,name,email,created_at; first row fields nonempty; the header constants equal the header of users.csv",every uploaded row value; no assertion compares rows with users.csv,,"Executed: reference solution and three altered scripts (5 invented users; first record only; all emails overwritten) each pass 6/6 released tests. Rubric item functional-2 lists reading users.csv but the released harness scores pass/fail from pytest only. Internal task-spec.md still describes generating hardcoded users, which the tests match."
108-postgres-to-espocrm,EspoCRM Contacts for users created in last hour,PostgreSQL users table,full,every recent DB user exists as a Contact with matching firstName and lastName by email; 11 expected records present,,printed synced count not checked; contacts for older users are not rejected,
13-zammad-webhooks,stdout line with title and state of ticket 5,Zammad ticket 5,full,title and state compared with API values,,,
16-secret-rotation,/app/api_key.txt,Secrets Manager secret api-token-secret,full,file content equals api_key value; created_at excluded,,,
19-plane-zammad-tickets,Zammad ticket mirroring the Plane issue,Plane issue 'Fix memory leak in user session management',full,"title, first article body equals Plane description, customer admin@example.com, group Users",,printed ticket ID not checked,
200-medusa-list-products,stdout product list,Medusa products,partial,each product id and each title appear somewhere in output; line count equals product count,pairing of id and title on the same line,,Borderline: individual values are checked; only the id-title pairing is not.
22-customer-sentiment-sync,/app/ticket_sentiment.txt,Zammad ticket and first article,full,exact line with ticket number and keyword-rule sentiment recomputed from source,,,
222-espocrm-duplicate-detection,stdout count and Mattermost report,EspoCRM contacts,partial,printed count within 2 of recomputed duplicate count; report contains at least one expected duplicate email,exact duplicate count; complete list of duplicate emails in the report,,Mattermost-dependent tests skip (not fail) when the channel cannot be read; the released harness counts skips as non-failures.
232-plane-issue-time-tracking,S3 JSON report,Plane issues,partial,issue_count; avg_resolution_hours (abs 0.01); identifier-to-resolution_hours map,"per-issue id, title, created_at, completed_at",,
234-medusa-abandoned-cart,recovery emails in MailHog,Medusa carts,partial,email count equals abandoned-cart count; subject; no recipient belongs to a completed cart,recipient identity versus abandoned-cart emails; cart total amount (only '$' is required in the body),,
247-customer-journey-analytics,S3 JSON report and Mattermost post,"Medusa orders, Zammad tickets, EspoCRM interactions",partial,at least 80% of source emails appear in the report; score and classification consistent with the report's own counts; summary consistent with the report's own rows,"per-customer order_count, support_ticket_count, crm_interactions (never compared with sources); hence health_score and classification values",,Numeric content is checked only for internal consistency. Several tests skip on service errors.
25-customer-offboarding,EspoCRM lead John Doe with status Dead,EspoCRM lead,full,John Doe lead status equals Dead,,printed lead id not compared with record id; changes to other leads are not rejected,
278-plane-sprint-capacity-dynamodb,DynamoDB sprint-capacity records and stdout summary,Plane issues and /data/capacity.yml,none,output format; utilization between 0 and 500; risk label consistent with printed utilization; DynamoDB field presence; stdout assignees overlap DynamoDB assignees (difference of 1 allowed),"assignees, capacity, hours_allocated, utilization_pct (none compared with Plane or capacity.yml)",,Issue text itself permits random demo utilization when no assignees exist.
28-cross-app-sync,Medusa customer for Robert Williams,EspoCRM contact,full,"email, first_name, last_name equal contact values",,created/updated label not checked against prior state,
281-medusa-zammad-warranty-validator,"Zammad decision comments, Mattermost summary, stdout counts",Zammad tickets and Medusa orders,partial,decision markers for three seeded orders; at least one decision comment exists; approved + denied = total,printed counts versus tickets processed; Mattermost summary content (keywords only),,Seeded-order test skips when stdout says 'No warranty tickets'.
283-zammad-sla-archive,S3 CSV SLA report and stdout summary,Zammad closed tickets and /data/sla.json,none,CSV header and column value domains; percent within 0-100; stdout ticket count equals CSV rows; dated key,"ticket rows, resolution minutes, pass flags, hit rate (none compared with Zammad or sla.json)",,"By inspection, a header-only CSV with 'Archived 0 tickets, 0% SLA hit' satisfies every assertion."
294-stepfunctions-renewal-orchestrator,"Lambda functions, state machine execution, Plane issue update, stdout risk",EspoCRM opportunity data,none,Lambda names; state names and a Choice state; an execution exists; stdout format; any issue exists in the selected Plane project,"risk level versus opportunity probability, amount, stage; Plane issue content",,Execution-status assertion is satisfied whenever any execution exists.
304-zammad-bug-to-plane,Plane issues for new bug tickets and /app/bug_sync_report.txt,Zammad tickets tagged bug,partial,report bug count equals Zammad count; first ticket's title exists as a Plane issue; at least two issues carry type:Bug,titles of the remaining tickets; issue descriptions (first article body); correspondence between labeled issues and tickets,,
40-email-ticket,Plane issue from latest email,MailHog latest message,full,title equals subject; description contains body; priority medium,,stdout line not checked,
5-localstack-s3-notifications,"bucket, notification config, /app/sqs_output.txt",S3 event message,partial,"eventName, bucket, key in output file; notification config; independent end-to-end upload produces a correct message",eventName in /app/sqs_output.txt versus the eventName of the received message (only membership in the allowed set is checked),,Uploaded CSV content is author-chosen by the task.
64-crm-mailhog-campaigns,/app/contacts.csv,EspoCRM contacts,full,ten rows match name and email of the ten newest contacts with email in order,,,
7-localstack-order-intake,DynamoDB item ORD-001,order JSON given in the issue,full,every field and the item list compared,,,
76-mailhog-email-subject-fetch,/app/email_subject.txt,MailHog latest message,full,file content equals subject,,,
82-localstack-iam-user-creation,IAM user and access key; /app/iam_output.txt,created access key,full,user exists; at least one access key exists; output line format,,access key ID in the file is not compared with the key created in IAM (both are outputs of the same script),
85-python-dependency-checker,/app/dependency_report.txt,/app/requirements.txt and PyPI,partial,row count equals requirements count; Latest correct for the first verifiable row; status consistent with the row's own Current and Latest,Package and Current columns (never compared with requirements.txt); Latest for all rows after the first,,


==> anc/apex_swe_counterexample/README.md <==
# APEX-SWE counterexample: 1-aws-s3-snapshots (Section 4)

The task asks the agent to write `/app/upload_snapshot.py`, which reads the provided `users.csv` and uploads it to `s3://users-snapshot-bucket/snapshots/YYYY-MM-DD/users.csv`. The released harness assigns pass or fail from the six tests in `test_outputs.py`. No test compares the uploaded rows with `users.csv`.

## Files
- `users.csv`, `test_outputs.py`, `reference_solution.py`: unmodified from the public APEX-SWE release (Mercor, CC BY 4.0; ModelScope mirror of `mercor/APEX-SWE`, revision `ef715ef646ec8d681dd200b538e02bdb908cf06f`).
- `variant_invented_users.py`: uploads five invented users instead of the provided file.
- `variant_first_row_only.py`: uploads the header and the first record only.
- `variant_scrambled_emails.py`: uploads every record with the email moved to the next user.
- `test_added_assertion.py`: the one added assertion, which compares the uploaded rows with `users.csv`.
- `run_with_moto.sh`: runs both test files against each script. moto stands in for LocalStack, so no Docker setup is needed; the hostname `localstack` must resolve to the local machine. Inside the released APEX-SWE environment, copy a script to `/app/upload_snapshot.py` and run the same two test files.
- `results.txt`: the output of `run_with_moto.sh`.

## Result
All four scripts pass all six released tests. The added assertion passes the reference solution and fails the three altered scripts.

The second executed check in Section 4 (283-zammad-sla-archive) needs the full Zammad environment and is not packaged here.


==> anc/apex_swe_counterexample/reference_solution.py <==
#!/usr/bin/env python3
import boto3
import os
from datetime import datetime


def create_s3_snapshot():
    """
    Creates a daily snapshot of user data and uploads it to S3.
    """
    # S3 Client Setup with LocalStack configuration
    s3_client = boto3.client(
        's3',
        endpoint_url='http://localstack:4566',
        aws_access_key_id='test',
        aws_secret_access_key='test',
        region_name='us-east-1'
    )
    
    # Read CSV file from local directory
    script_dir = os.path.dirname(os.path.abspath(__file__))
    csv_file_path = os.path.join(script_dir, 'users.csv')
    
    with open(csv_file_path, 'r') as f:
        csv_content = f.read()
    
    # Date-based S3 Key
    today = datetime.now().strftime('%Y-%m-%d')
    s3_key = f'snapshots/{today}/users.csv'
    
    # Upload to S3
    s3_client.put_object(
        Bucket='users-snapshot-bucket',
        Key=s3_key,
        Body=csv_content.encode('utf-8'),
        ContentType='text/csv'
    )
    
    # Verification - confirm file exists
    s3_client.head_object(
        Bucket='users-snapshot-bucket',
        Key=s3_key
    )
    
    # Print success message
    print(f"Successfully uploaded snapshot to s3://users-snapshot-bucket/{s3_key}")
    return s3_key


if __name__ == "__main__":
    create_s3_snapshot()


==> anc/apex_swe_counterexample/results.txt <==
reference_solution         released tests: 6 passed in 0.69s added assertion: 1 passed in 0.23s
variant_invented_users     released tests: 6 passed in 0.59s added assertion: 1 failed in 0.21s
variant_first_row_only     released tests: 6 passed in 0.68s added assertion: 1 failed in 0.25s
variant_scrambled_emails   released tests: 6 passed in 0.60s added assertion: 1 failed in 0.19s


==> anc/apex_swe_counterexample/run_with_moto.sh <==
#!/usr/bin/env bash
# Runs the released tests (test_outputs.py) and the added assertion (test_added_assertion.py)
# against the reference solution and the three altered scripts.
# moto stands in for LocalStack; the hostname "localstack" must resolve to this machine
# (for example, a line "127.0.0.1 localstack" in /etc/hosts). Writes to /app, as the task does.
# Requires: pip install "moto[server]" boto3 pytest
set -u
HERE="$(cd "$(dirname "$0")" && pwd)"
export NO_PROXY="localstack,127.0.0.1,localhost${NO_PROXY:+,$NO_PROXY}"
export no_proxy="$NO_PROXY"
getent hosts localstack >/dev/null || { echo "hostname localstack does not resolve; add '127.0.0.1 localstack' to /etc/hosts"; exit 1; }
moto_server -H 127.0.0.1 -p 4566 >/dev/null 2>&1 &
MOTO=$!
trap 'kill $MOTO 2>/dev/null' EXIT
for i in $(seq 1 30); do curl -s http://localstack:4566/ >/dev/null && break; sleep 0.5; done
mkdir -p /app
for s in reference_solution variant_invented_users variant_first_row_only variant_scrambled_emails; do
  curl -s -X POST http://localstack:4566/moto-api/reset >/dev/null
  python3 -c "import boto3; boto3.client('s3', endpoint_url='http://localstack:4566', aws_access_key_id='test', aws_secret_access_key='test', region_name='us-east-1').create_bucket(Bucket='users-snapshot-bucket')"
  cp "$HERE/users.csv" /app/users.csv
  cp "$HERE/$s.py" /app/upload_snapshot.py
  python3 /app/upload_snapshot.py >/dev/null
  released=$(cd "$HERE" && python3 -m pytest -q -p no:cacheprovider test_outputs.py 2>&1 | tail -1)
  added=$(cd "$HERE" && python3 -m pytest -q -p no:cacheprovider test_added_assertion.py 2>&1 | tail -1)
  printf '%-26s released tests: %-14s added assertion: %s\n' "$s" "$released" "$added"
done


==> anc/apex_swe_counterexample/test_added_assertion.py <==
"""The one assertion added in Section 4: the uploaded rows must equal the provided users.csv."""
import csv
import io
from datetime import datetime

import boto3


def test_uploaded_rows_match_users_csv():
    s3_client = boto3.client(
        's3',
        endpoint_url='http://localstack:4566',
        aws_access_key_id='test',
        aws_secret_access_key='test',
        region_name='us-east-1'
    )
    key = f"snapshots/{datetime.now().strftime('%Y-%m-%d')}/users.csv"
    body = s3_client.get_object(Bucket='users-snapshot-bucket', Key=key)['Body'].read().decode('utf-8')
    uploaded = list(csv.DictReader(io.StringIO(body)))
    with open('/app/users.csv', newline='') as f:
        source = list(csv.DictReader(f))
    assert uploaded == source, "uploaded rows differ from /app/users.csv"


==> anc/apex_swe_counterexample/test_outputs.py <==
import subprocess
import pytest
import boto3
from datetime import datetime
import csv
import io
import os
from botocore.exceptions import ClientError



def test_script_runs_successfully():
    """Test 0.5: Verify script executes without errors."""
    script_path = "/app/upload_snapshot.py"
    if not os.path.exists(script_path):
        script_path = "/app/solution.py"
    
    result = subprocess.run(
        ['python3', script_path],
        capture_output=True,
        text=True,
        timeout=120
    )
    
    assert result.returncode == 0, \
        f"Script failed with exit code {result.returncode}. Stderr: {result.stderr}"


def test_upload_script_exists():
    """
    Test 0: Verify the required Python script exists
    Purpose: Task requires creating /app/upload_snapshot.py
    """
    script_path = '/app/upload_snapshot.py'
    alt_path = '/app/solution.py'
    assert os.path.exists(script_path) or os.path.exists(alt_path), \
        f"Required script not found at {script_path} or {alt_path}"
    # Verify it's a file
    if os.path.exists(script_path):
        assert os.path.isfile(script_path), f"{script_path} exists but is not a file"
    else:
        assert os.path.isfile(alt_path), f"{alt_path} exists but is not a file"


# Common S3 client configuration for LocalStack
def get_s3_client():
    """Create and return S3 client configured for LocalStack"""
    return boto3.client(
        's3',
        endpoint_url='http://localstack:4566',
        aws_access_key_id='test',
        aws_secret_access_key='test',
        region_name='us-east-1'
    )


def test_s3_bucket_exists():
    """
    Test 1: Verify prerequisite bucket exists
    Purpose: Confirms environment setup is correct before checking file
    """
    s3_client = get_s3_client()

    # List all buckets
    response = s3_client.list_buckets()

    # Extract bucket names
    bucket_names = [bucket['Name'] for bucket in response['Buckets']]

    # Assert the required bucket exists
    assert 'users-snapshot-bucket' in bucket_names, \
        f"Bucket 'users-snapshot-bucket' not found. Available buckets: {bucket_names}"


def test_snapshot_file_uploaded_today():
    """
    Test 2: Verify file exists at correct date-based path
    Purpose: Confirms agent used correct date format and path structure
    """
    s3_client = get_s3_client()
    bucket_name = 'users-snapshot-bucket'

    # Generate today's date in the expected format
    today = datetime.now().strftime('%Y-%m-%d')
    expected_key = f'snapshots/{today}/users.csv'

    try:
        # Attempt to retrieve file metadata
        response = s3_client.head_object(Bucket=bucket_name, Key=expected_key)

        # Verify response is successful
        assert response['ResponseMetadata']['HTTPStatusCode'] == 200, \
            f"Expected status 200, got {response['ResponseMetadata']['HTTPStatusCode']}"

    except ClientError as e:
        if e.response['Error']['Code'] == 'NoSuchKey' or e.response['Error']['Code'] == '404':
            pytest.fail(f"File not found at expected path: s3://{bucket_name}/{expected_key}")
        else:
            raise


def test_csv_has_correct_columns():
    """
    Test 3: Verify CSV structure matches requirements
    Purpose: Ensures CSV header matches exact specification
    """
    s3_client = get_s3_client()
    bucket_name = 'users-snapshot-bucket'

    # Generate today's key
    today = datetime.now().strftime('%Y-%m-%d')
    key = f'snapshots/{today}/users.csv'

    # Download file from S3
    response = s3_client.get_object(Bucket=bucket_name, Key=key)
    csv_content = response['Body'].read().decode('utf-8')

    # Parse CSV and extract fieldnames
    csv_reader = csv.DictReader(io.StringIO(csv_content))
    fieldnames = csv_reader.fieldnames

    # Required columns
    required_columns = ['id', 'name', 'email', 'created_at']

    # Verify all required columns are present
    assert set(required_columns).issubset(set(fieldnames)), \
        f"Missing required columns. Expected: {required_columns}, Found: {fieldnames}"


def test_csv_has_data():
    """
    Test 4: Verify CSV contains actual user data
    Purpose: Confirms agent didn't just upload headers, but included actual user records
    """
    s3_client = get_s3_client()
    bucket_name = 'users-snapshot-bucket'

    # Generate today's key
    today = datetime.now().strftime('%Y-%m-%d')
    key = f'snapshots/{today}/users.csv'

    # Download and parse CSV
    response = s3_client.get_object(Bucket=bucket_name, Key=key)
    csv_content = response['Body'].read().decode('utf-8')

    # Convert to list of dictionaries
    csv_reader = csv.DictReader(io.StringIO(csv_content))
    rows = list(csv_reader)

    # Verify at least one data row exists
    assert len(rows) > 0, "CSV file has no data rows (only headers)"

    # Check first row has all required fields populated
    required_fields = ['id', 'name', 'email', 'created_at']
    first_row = rows[0]

    for field in required_fields:
        assert field in first_row, f"Field '{field}' not found in CSV row"
        assert first_row[field] and first_row[field].strip() != '', \
            f"Field '{field}' is empty in the first data row"


==> anc/apex_swe_counterexample/users.csv <==
id,name,email,created_at
1,Alice Johnson,alice.johnson@example.com,2024-01-15T09:30:00Z
2,Bob Smith,bob.smith@example.com,2024-02-20T14:45:00Z
3,Carol Williams,carol.williams@example.com,2024-03-10T11:20:00Z
4,David Brown,david.brown@example.com,2024-04-05T16:00:00Z
5,Emma Davis,emma.davis@example.com,2024-05-12T10:15:00Z
6,Frank Miller,frank.miller@example.com,2024-06-18T13:30:00Z
7,Grace Wilson,grace.wilson@example.com,2024-07-22T08:45:00Z
8,Henry Moore,henry.moore@example.com,2024-08-30T15:20:00Z


==> anc/apex_swe_counterexample/variant_first_row_only.py <==
#!/usr/bin/env python3
import boto3
import os
from datetime import datetime


def create_s3_snapshot():
    """
    Creates a daily snapshot of user data and uploads it to S3.
    """
    # S3 Client Setup with LocalStack configuration
    s3_client = boto3.client(
        's3',
        endpoint_url='http://localstack:4566',
        aws_access_key_id='test',
        aws_secret_access_key='test',
        region_name='us-east-1'
    )
    
    # Read CSV file from local directory
    script_dir = os.path.dirname(os.path.abspath(__file__))
    csv_file_path = os.path.join(script_dir, 'users.csv')
    
    with open(csv_file_path, 'r') as f:
        csv_content = f.read()
    # VARIANT: keep only the header and the first record
    csv_content = "\n".join(csv_content.splitlines()[:2]) + "\n"
    
    # Date-based S3 Key
    today = datetime.now().strftime('%Y-%m-%d')
    s3_key = f'snapshots/{today}/users.csv'
    
    # Upload to S3
    s3_client.put_object(
        Bucket='users-snapshot-bucket',
        Key=s3_key,
        Body=csv_content.encode('utf-8'),
        ContentType='text/csv'
    )
    
    # Verification - confirm file exists
    s3_client.head_object(
        Bucket='users-snapshot-bucket',
        Key=s3_key
    )
    
    # Print success message
    print(f"Successfully uploaded snapshot to s3://users-snapshot-bucket/{s3_key}")
    return s3_key


if __name__ == "__main__":
    create_s3_snapshot()


==> anc/apex_swe_counterexample/variant_invented_users.py <==
#!/usr/bin/env python3
import boto3
import os
from datetime import datetime


def create_s3_snapshot():
    """
    Creates a daily snapshot of user data and uploads it to S3.
    """
    # S3 Client Setup with LocalStack configuration
    s3_client = boto3.client(
        's3',
        endpoint_url='http://localstack:4566',
        aws_access_key_id='test',
        aws_secret_access_key='test',
        region_name='us-east-1'
    )
    
    # Read CSV file from local directory
    script_dir = os.path.dirname(os.path.abspath(__file__))
    csv_file_path = os.path.join(script_dir, 'users.csv')
    
    # VARIANT: ignore the provided users.csv and upload five invented users
    csv_content = (
        "id,name,email,created_at\n"
        "1,Test User One,test.one@example.com,2025-01-01T00:00:00Z\n"
        "2,Test User Two,test.two@example.com,2025-01-02T00:00:00Z\n"
        "3,Test User Three,test.three@example.com,2025-01-03T00:00:00Z\n"
        "4,Test User Four,test.four@example.com,2025-01-04T00:00:00Z\n"
        "5,Test User Five,test.five@example.com,2025-01-05T00:00:00Z\n"
    )
    
    # Date-based S3 Key
    today = datetime.now().strftime('%Y-%m-%d')
    s3_key = f'snapshots/{today}/users.csv'
    
    # Upload to S3
    s3_client.put_object(
        Bucket='users-snapshot-bucket',
        Key=s3_key,
        Body=csv_content.encode('utf-8'),
        ContentType='text/csv'
    )
    
    # Verification - confirm file exists
    s3_client.head_object(
        Bucket='users-snapshot-bucket',
        Key=s3_key
    )
    
    # Print success message
    print(f"Successfully uploaded snapshot to s3://users-snapshot-bucket/{s3_key}")
    return s3_key


if __name__ == "__main__":
    create_s3_snapshot()


==> anc/apex_swe_counterexample/variant_scrambled_emails.py <==
#!/usr/bin/env python3
import boto3
import os
from datetime import datetime


def create_s3_snapshot():
    """
    Creates a daily snapshot of user data and uploads it to S3.
    """
    # S3 Client Setup with LocalStack configuration
    s3_client = boto3.client(
        's3',
        endpoint_url='http://localstack:4566',
        aws_access_key_id='test',
        aws_secret_access_key='test',
        region_name='us-east-1'
    )
    
    # Read CSV file from local directory
    script_dir = os.path.dirname(os.path.abspath(__file__))
    csv_file_path = os.path.join(script_dir, 'users.csv')
    
    with open(csv_file_path, 'r') as f:
        csv_content = f.read()
    # VARIANT: overwrite every email with the next user's address
    import csv, io
    rows = list(csv.DictReader(io.StringIO(csv_content)))
    emails = [r['email'] for r in rows]
    for i, r in enumerate(rows):
        r['email'] = emails[(i + 1) % len(emails)]
    out = io.StringIO()
    writer = csv.DictWriter(out, fieldnames=['id', 'name', 'email', 'created_at'], lineterminator='\n')
    writer.writeheader()
    writer.writerows(rows)
    csv_content = out.getvalue()
    
    # Date-based S3 Key
    today = datetime.now().strftime('%Y-%m-%d')
    s3_key = f'snapshots/{today}/users.csv'
    
    # Upload to S3
    s3_client.put_object(
        Bucket='users-snapshot-bucket',
        Key=s3_key,
        Body=csv_content.encode('utf-8'),
        ContentType='text/csv'
    )
    
    # Verification - confirm file exists
    s3_client.head_object(
        Bucket='users-snapshot-bucket',
        Key=s3_key
    )
    
    # Print success message
    print(f"Successfully uploaded snapshot to s3://users-snapshot-bucket/{s3_key}")
    return s3_key


if __name__ == "__main__":
    create_s3_snapshot()


==> anc/four_field_record/four_field_record_template.md <==
# Four-field record

Fill one record per benchmark task, or per sampled task when auditing a suite. Fields 1 to 3 can usually be filled from the benchmark paper and the task files. Field 4 has to be filled from the released grading code (tests, rubric, grader, and the scoring harness). Section 3 of the paper defines each field, and Figure 1 shows the record on one page. Three filled records from the paper follow the blank one.

## Blank record

**Benchmark and task:**

**Claim the benchmark makes (quote it):**

### 1. Represented activity
Which work does the benchmark represent? Use one or more of the 18 work activities (Table 2 of the paper). Use two labels when an episode spans two activities.

- Activity:
- Where this is stated:

### 2. Tested setting
Under what conditions is the work done?

- Materials supplied, and which of them are authoritative:
- Sources named in the prompt but not supplied:
- Tools and environment state:
- Role assigned to the system:
- Workflow stage where the episode starts and ends:

### 3. Required work product
What must the work leave for the next person or system? Check the task materials (including the reference solution) first and the benchmark's claim second. Infer a requirement only when neither states it.

- Artifact or end state:
- State and provenance that downstream use needs:

| Requirement | Source (task-specified / claim-specified / analytic inference) | Where it is stated |
|---|---|---|
| | | |

### 4. Evaluated result
Which part of the work product does the score check?

- Grading instruments released with the task:
- Instrument that decides the score:
- Properties each instrument checks:

### 5. Compare field 3 with field 4
A task- or claim-specified requirement that the evaluated result does not check is an evaluation gap. An unchecked requirement from analytic inference marks a scope boundary.

| Unchecked requirement | Source | Evaluation gap or scope boundary | Check to add, or claim to narrow |
|---|---|---|---|
| | | | |

- Claim a passing score supports:
- Claim it does not support:

---

## Filled record: APEX-SWE, 1-aws-s3-snapshots

**Claim:** a benchmark of economically valuable software engineering tasks.

1. **Represented activity.** procedure-execution + record-keeping; troubleshooting when execution fails in the benchmark environment.
2. **Tested setting.** Local `users.csv`, credentials, service documentation, LocalStack state, executable tests, and rubric. The system starts from the agent-facing issue and writes the script. Production deployment is outside the episode.
3. **Required work product.** A runnable Python script and the specified S3 object and state changes. The uploaded rows must match `users.csv` row by row (task-specified, since the prompt says to upload the local `users.csv`).
4. **Evaluated result.** Six released pytest tests check execution, the S3 path, the schema, and non-empty output. The rubric lists reading `users.csv`, but the harness scores pass/fail from the tests only.
5. **Compare.** Row-by-row correspondence with `users.csv` is task-specified and unchecked, so it is an evaluation gap. One added assertion comparing the uploaded rows with `users.csv` passes the reference solution and fails three altered scripts that pass all six released tests.
   - Supported by a pass: the script ran and wrote a correctly formatted, non-empty object to the specified path.
   - Not supported: the records in `users.csv` were transferred.

## Filled record: GDPval, task 36d567ba-e205-4313-9756-931c6e4691fe

**Claim:** realistic, economically valuable knowledge-work tasks across 44 occupations.

1. **Represented activity.** design.
2. **Tested setting.** Federal grant management role, no reference documents provided (2 C.F.R. Part 200 named in the prompt as an external source), task context, and specified deliverables.
3. **Required work product.** A Federal Applicant Risk Assessment Tool for the specified grant review task.
4. **Evaluated result.** Pairwise expert comparison of the submitted deliverable. The public 54-point rubric checks formatting, headings, length, topic coverage, and citations.
5. **Compare.** Integration into the grant workflow, approval records, and audit trail come from analytic inference, so they mark a scope boundary, and the claim stays at expert-judged deliverable quality. Under the public rubric, applicability across all applicant types and the conflict-of-interest exception are task-specified and unchecked, so they are evaluation gaps.

## Filled record: OfficeQA Pro, task UID0005

**Claim:** grounded multi-document reasoning over U.S. Treasury Bulletins.

1. **Represented activity.** record-keeping + analysis.
2. **Tested setting.** Fixed Treasury Bulletin corpus, one named external CPI-U source that is not supplied, and a closed numerical question.
3. **Required work product.** A numerical answer to the specified question, computed from the correct Bulletin figures and the specified CPI-U value.
4. **Evaluated result.** The final number, scored by exact match or numerical tolerance.
5. **Compare.** The intermediate monthly totals and the specified CPI-U value are task-specified, and grounding in the cited Bulletins is claim-specified. All three are unchecked, so they are evaluation gaps. Requiring cited tables and extracted values with the final answer lets the benchmark report grounded-answer accuracy next to answer accuracy.


==> anc/vocabulary/activity_inventory_18.csv <==
activity_id,reporting_task_count,definition,input,output,distinct_from,merge_note
analysis,1732,Synthesize evidence into a supported finding or interpretation.,Raw evidence or data.,"A report, paper, memo, brief, or interpretive finding.","{""appraisal"": ""appraisal applies a prespecified rubric to produce a score; analysis produces open-ended findings."", ""design"": ""design specifies something new to build or deliver; analysis interprets what exists."", ""investigation"": ""investigation reconstructs a specific past event; analysis is broader interpretive work."", ""record-keeping"": ""record-keeping stores or retrieves existing records; analysis generates new findings from them.""}",
administration,1517,"Plan, allocate, or maintain organizational resources or processes.","Organizational functions that must run steadily, such as staffing, budgets, procurement, payroll, or supply.",An organizational process or resource state maintained or advanced.,"{""coordination"": ""coordination aligns people on a specific shared task; administration maintains ongoing organizational functions."", ""representation"": ""representation is external-facing; administration is internal organizational work.""}",
design,992,"Specify a system, plan, artifact, or service to satisfy a goal.","Requirements, constraints, and goals.","A specification that can be built, executed, or delivered.","{""analysis"": ""analysis interprets existing evidence; design specifies a new artifact, system, plan, or service."", ""fabrication"": ""fabrication produces or maintains the tangible asset; design specifies it.""}",
inspection,963,"Check a current state against rules, standards, or specifications.","A subject, process, site, or artifact plus rules or standards.","A compliance finding, pass/fail judgment, or violations list.","{""appraisal"": ""appraisal produces a score or value on a scale; inspection produces a compliance judgment."", ""investigation"": ""investigation reconstructs a past event; inspection checks current compliance."", ""troubleshooting"": ""troubleshooting diagnoses and remedies a problem; inspection identifies deviations.""}",
troubleshooting,902,Diagnose a problem and apply or recommend a remedy.,A subject or system with an unknown or unspecified problem.,A diagnosed problem with a remediation applied or recommended.,"{""emergency-response"": ""emergency-response addresses an acute crisis; troubleshooting covers non-acute diagnose-and-fix work."", ""inspection"": ""inspection checks against rules or standards; troubleshooting diagnoses and remedies."", ""procedure-execution"": ""procedure-execution follows a prescribed process; troubleshooting requires diagnosis before remediation.""}",
record-keeping,882,"Create, update, store, or retrieve canonical organizational records.","Source documents, transcripts, forms, or reference materials.",A maintained record set or retrieved record.,"{""administration"": ""administration runs ongoing organizational processes; record-keeping maintains the records those processes use."", ""analysis"": ""analysis produces new findings from records; record-keeping preserves or retrieves them."", ""creative-production"": ""creative-production creates original content; record-keeping maintains existing records.""}",
teaching,814,Support a learner in acquiring knowledge or skill.,"Learners and a curriculum, lesson, or training plan.",A learner-facing instructional interaction or artifact intended to increase capability.,"{""advising"": ""advising is tailored to a specific client or case; teaching targets learning."", ""self-study"": ""self-study is the practitioner maintaining their own competency; teaching is the instructor side.""}",
procedure-execution,735,Carry out a prescribed procedure according to a standard.,A predefined procedure and a ready subject or system.,The prescribed procedure completed according to the standard.,"{""fabrication"": ""fabrication produces or maintains a tangible asset; procedure-execution runs a prescribed process."", ""troubleshooting"": ""troubleshooting requires diagnosis; procedure-execution follows specified steps.""}",Includes the 93-task assistance cluster merged during final human review.
representation,615,"Speak or act on behalf of an organization, client, or role.","An external audience plus an offer, request, message, or position.","An external communication, commitment, transaction, or relationship outcome.","{""advising"": ""advising serves a client with a personalized recommendation; representation acts on behalf of a role or organization."", ""coordination"": ""coordination aligns internal parties; representation engages external parties.""}",
coordination,603,"Align actors, constraints, dependencies, or timing around shared work.",A shared deliverable and the people or teams who must contribute to it.,"Aligned next actions, dependencies, or schedule across parties.","{""administration"": ""administration maintains ongoing organizational functions; coordination is task- or project-scoped alignment."", ""representation"": ""representation engages external parties; coordination aligns parties around shared work.""}",
creative-production,543,"Produce an original creative, media, or communicative artifact to a brief.",A creative brief or self-directed concept.,"An original creative, media, or communicative artifact.","{""fabrication"": ""fabrication produces or maintains a tangible utilitarian asset; creative-production produces creative or media work."", ""record-keeping"": ""record-keeping maintains existing records; creative-production generates original content.""}",
fabrication,505,"Plan or supervise the production, installation, or maintenance of a tangible asset from a work specification.","Materials, components, and a design or work specification.","A produced, installed, maintained, or supervised tangible asset or system.","{""creative-production"": ""creative-production produces creative or media work; fabrication concerns tangible assets."", ""design"": ""design specifies the asset or system; fabrication produces, installs, or maintains it."", ""procedure-execution"": ""procedure-execution runs a prescribed process; fabrication produces or maintains the asset.""}",
appraisal,453,"Assess, grade, value, or judge an artifact or case against a standard.","A submitted item, performance, claim, case, or asset plus a rubric, scale, or market reference.","A score, grade, value, eligibility judgment, or claim decision.","{""analysis"": ""analysis is open-ended interpretation; appraisal applies a prespecified standard or scale."", ""inspection"": ""inspection produces a compliance finding; appraisal produces a score, value, or graded judgment."", ""investigation"": ""investigation reconstructs a past event; appraisal judges a current item or case.""}",
advising,403,"Tailor a recommendation to a specific person, client, or case.","A client, person, or stakeholder and their specific situation.",A personalized recommendation for that case.,"{""analysis"": ""analysis produces findings from evidence; advising produces a recommendation for a particular case."", ""representation"": ""representation acts on behalf of a role or organization; advising serves the client or case."", ""teaching"": ""teaching transfers knowledge or skill; advising is tailored to one case.""}",
investigation,377,"Reconstruct an event, condition, or pattern from evidence.","An incident, allegation, unknown case, or evidence set.","A factual reconstruction, explanation, or evidence-grounded account.","{""analysis"": ""analysis is broader interpretive work; investigation targets reconstruction of a specific event, condition, or pattern."", ""inspection"": ""inspection checks present compliance; investigation reconstructs an event, condition, or pattern.""}",
emergency-response,212,Stabilize or triage an acute incident under time pressure.,An acute incident or crisis.,"Immediate harm mitigated, safety restored, or an escalation decision made.","{""rule-enforcement"": ""rule-enforcement maintains behavioral or procedural rules; emergency-response addresses an acute incident."", ""troubleshooting"": ""troubleshooting covers non-acute diagnose-and-fix work; emergency-response concerns acute stabilization.""}",
self-study,186,Maintain or update one's working competency through learning.,"Journals, continuing-education materials, conferences, evolving standards, or other learning resources.",Updated professional competency or a learning record.,"{""analysis"": ""analysis produces findings as a work output; self-study updates personal competency."", ""teaching"": ""teaching supports another learner; self-study concerns the practitioner maintaining their own competency.""}",
rule-enforcement,30,Apply or uphold behavioral or procedural rules in a setting.,"A defined setting, people or actors, and a set of rules.","Behavior or process brought into compliance with the rules, including escalation when required.","{""emergency-response"": ""emergency-response addresses an acute crisis; rule-enforcement is ongoing."", ""inspection"": ""inspection audits subjects or processes; rule-enforcement applies rules to behavior or conduct.""}",


==> anc/vocabulary/validation_summary.csv <==
validation_question,evidence,result,interpretation,limit
Internal consistency,Task-to-activity-centroid cosine similarity and blinded 1-5 human coherence ratings.,Activity median similarity 0.538-0.911; weighted mean 0.581. Validator means 3.833 and 4.056; median 4 for both.,Tasks grouped under an activity have interpretable semantic concentration.,Partition uniqueness remains unresolved by this descriptive similarity check.
Algorithmic sensitivity,KMeans at k=40 compared with HDBSCAN non-noise assignments.,Adjusted Rand index 0.460; normalized mutual information 0.822.,A related broad organization appears under a different algorithm.,Seed sensitivity remains unmeasured; k=40 also represents a different granularity.
Open-label interpretability,"Two independent validators review 18 blinded task cards in randomized order using open labels, coherence ratings, and outlier marking.",Exact coherence agreement 12/18; within one point 18/18; quadratic-weighted kappa 0.802. Strict direct recovery 15/18 and 16/18; direct-or-partial recovery 17/18 for each; three joint outliers among 71 examples.,Most activities can be independently recognized without seeing the definitions.,"Two validators, manually selected cards, author-coded correspondence, and partial corpus annotation."
Definition matching,Stage-2 matching after definitions are revealed.,Both validators match 18/18.,Definitions are legible and distinguishable after exposure.,Definition-legibility check only; procedure-execution remained the weakest open-label abstraction.

